Blockchain Based Accounts Payable Platform for Goods Trade

Goods trade is a supply chain transaction that involves shippers buying goods from suppliers and carriers providing goods transportation. Shippers are issued invoices from suppliers and carriers. Shippers carry out goods receiving and invoice processing before payment processing of bills for suppliers and carriers, where invoice processing includes tasks like processing claims and adjusting the bill payments. Goods receiving involves verification of received goods by the Shipper's receiving team. Invoice processing is carried out by the Shipper's accounts payable team, which in turn is verified by the accounts receivable teams of suppliers and carriers. This paper presents a blockchain-based accounts payable system that generates claims for the deficiency in the goods received and accordingly adjusts the payment in the bills for suppliers and carriers. Primary motivations for these supply chain organizations to adopt blockchain-based accounts payable systems are to eliminate the process redundancies (accounts payable vs. accounts receivable), to reduce the number of disputes among the transacting participants, and to accelerate the accounts payable processes via optimizations in the claims generation and blockchain-based dispute reconciliation.

==> graphs/scripts/4peer4orgSameDCIncTPSCombined.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import matplotlib.pylab as pylab
import matplotlib 

matplotlib.rcParams.update({'font.size': 24})

#bar graph======================================================== 
# set width of bar
barWidth = 0.15

opacity = 0.4
fig,ax = plt.subplots()

# set height of bar
barsComputeCA = [593.2,	786.5,	973.4,	946.7,	950.1]
barsComputePAs = [593.5,	788.1,	977,	1139.7,	1170]
 
# Set position of bar on X axis
r1 = np.arange(len(barsComputeCA))
r2 = [x + barWidth for x in r1]
 
# Make the plot
ax.bar(r1, barsComputeCA, alpha=opacity, color='r', width=barWidth, label='computeCA Throughput', hatch='x')
ax.bar(r2, barsComputePAs, alpha=opacity, color='b', width=barWidth, label='computePAs Throughput', hatch='.')
 
# Add xticks on the middle of the group bars
ax.set_ylabel('Throughput (tps)')
ax.set_xlabel('Send Rate (tps)')
#=============================================================================


#line graph
ax2=ax.twinx()

# Data
df=pd.DataFrame({'x': [0,1,2,3,4], 
'y1': [0.33,	0.39,	0.73,	1.82,	2.4], 
'y2': [0.27,	0.25,	0.26,	0.45,	0.98] })

# multiple line plot
ax2.plot( 'x', 'y1', data=df, marker='o', markersize=18, color='r', linewidth=6, label='computeCA Latency')
ax2.plot( 'x', 'y2', data=df, marker='*', markersize=18, color='b', linewidth=6, label='computePAs Latency')

ax2.set_ylabel('Average Latency (s)')

plt.xticks([r + barWidth for r in range(len(barsComputeCA))], ['600', '800', '1000', '1200', '1400'])

handles, labels = [(a + b) for a, b in zip(ax.get_legend_handles_labels(), ax2.get_legend_handles_labels())]
fig.legend(handles, labels, loc='upper center', ncol=2, fontsize=22, frameon=True)

plt.show()


==> graphs/scripts/4peer4orgSameDCIncTPSLatency.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import matplotlib.pylab as pylab
import matplotlib 

matplotlib.rcParams.update({'font.size': 24})

#bar graph======================================================== 
# set width of bar
barWidth = 0.15

#opacity = 0.4
fig,ax = plt.subplots()

ax.set_xlabel('Send Rate (tps)')
#=============================================================================


df=pd.DataFrame({'x': [0,1,2,3,4], 
'y1': [0.33,	0.39,	0.73,	1.82,	2.4], 
'y2': [0.27,	0.25,	0.26,	0.45,	0.98] })

# multiple line plot
ax.plot( 'x', 'y1', data=df, marker='o', markersize=18, color='r', linewidth=6, label='computeCA')
ax.plot( 'x', 'y2', data=df, marker='*', markersize=18, color='b', linewidth=6, label='computePAs')

ax.set_ylabel('Average Latency (s)')

#plt.xticks([r + barWidth for r in range(len(barsComputeFees))], ['400', '500', '600', '700', '800', '900'])
plt.xticks([0,1,2,3,4], ['600', '800', '1000', '1200', '1400'])
 
# Create legend & Show graphic
ax.legend(loc='upper center', bbox_to_anchor=(0.15, 1.0), ncol=1, fontsize=24, frameon=False, shadow=True)
plt.show()


==> graphs/scripts/4peer4orgSameDCIncTPSThroughput.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import matplotlib.pylab as pylab
import matplotlib 

matplotlib.rcParams.update({'font.size': 24})

#bar graph======================================================== 
# set width of bar
barWidth = 0.15

opacity = 0.4
fig,ax = plt.subplots()

# set height of bar
barsComputeCA = [593.2,	786.5,	973.4,	946.7,	950.1]
barsComputePAs = [593.5,	788.1,	977,	1139.7,	1170]
 
# Set position of bar on X axis
r1 = np.arange(len(barsComputeCA))
r2 = [x + barWidth for x in r1]
 
opacity = 0.5
 
# Make the plot
ax.bar(r1, barsComputeCA, alpha=opacity, color='r', width=barWidth, label='computeCA', hatch='x')
ax.bar(r2, barsComputePAs, alpha=opacity, color='b', width=barWidth, label='computePAs', hatch='.')
 
# Add xticks on the middle of the group bars
ax.set_ylabel('Throughput (tps)')
ax.set_xlabel('Send Rate (tps)')
#=============================================================================


plt.xticks([r + barWidth for r in range(len(barsComputeCA))], ['600', '800', '1000', '1200', '1400'])
 
# Create legend & Show graphic
ax.legend(loc='upper center', bbox_to_anchor=(0.15, 1.0), ncol=1, fontsize=24, frameon=False, shadow=True)
plt.show()


==> graphs/scripts/IncPeer4orgSameDC1000TPSCombined.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import matplotlib.pylab as pylab
import matplotlib 

matplotlib.rcParams.update({'font.size': 24})

#bar graph======================================================== 
# set width of bar
barWidth = 0.15

opacity = 0.4
fig,ax = plt.subplots()

# set height of bar
barsComputeCA = [973.4,	916.1,	862.2]
barsComputePAs = [977,	974.8,	967.3]
 
# Set position of bar on X axis
r1 = np.arange(len(barsComputeCA))
r2 = [x + barWidth for x in r1]
 
opacity = 0.5
 
# Make the plot
ax.bar(r1, barsComputeCA, alpha=opacity, color='r', width=barWidth, label='computeCA Throughput', hatch='x')
ax.bar(r2, barsComputePAs, alpha=opacity, color='b', width=barWidth, label='computePAs Throughput', hatch='.')
 
# Add xticks on the middle of the group bars
ax.set_ylabel('Throughput (tps)')
ax.set_xlabel('Number of Peers')
#=============================================================================


#line graph
ax2=ax.twinx()

df=pd.DataFrame({'x': [0,1,2], 
'y1': [0.73,	1.05,	1.38],
'y2': [0.26,	0.34,	0.34] })

# multiple line plot
ax2.plot( 'x', 'y1', data=df, marker='o', markersize=18, color='r', linewidth=6, label='computeCA Latency')
ax2.plot( 'x', 'y2', data=df, marker='*', markersize=18, color='b', linewidth=6, label='computePAs Latency')

ax2.set_ylabel('Average Latency (s)')

plt.xticks([r + barWidth for r in range(len(barsComputeCA))], ['4', '8', '12'])

handles, labels = [(a + b) for a, b in zip(ax.get_legend_handles_labels(), ax2.get_legend_handles_labels())]
fig.legend(handles, labels, loc='upper center', ncol=2, fontsize=22, frameon=True)


plt.show()


==> graphs/scripts/IncPeer4orgSameDC1000TPSLatency.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import matplotlib.pylab as pylab
import matplotlib 

matplotlib.rcParams.update({'font.size': 24})

#bar graph======================================================== 
# set width of bar
#barWidth = 0.15

#opacity = 0.4
fig,ax = plt.subplots()

ax.set_xlabel('Number of Peers')
#=============================================================================

df=pd.DataFrame({'x': [0,1,2], 
'y1': [0.73,	1.05,	1.38],
'y2': [0.26,	0.34,	0.34] })

# multiple line plot
ax.plot( 'x', 'y1', data=df, marker='o', markersize=18, color='r', linewidth=6, label='computeCA')
ax.plot( 'x', 'y2', data=df, marker='*', markersize=18, color='b', linewidth=6, label='computePAs')

ax.set_ylabel('Average Latency (s)')

plt.xticks([0,1,2], ['4', '8', '12'])
 
# Create legend & Show graphic
ax.legend(loc='upper center', bbox_to_anchor=(0.15, 1.0), ncol=1, fontsize=24, frameon=False, shadow=True)

plt.show()


==> graphs/scripts/IncPeer4orgSameDC1000TPSThroughput.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import matplotlib.pylab as pylab
import matplotlib 

matplotlib.rcParams.update({'font.size': 24})

#bar graph======================================================== 
# set width of bar
barWidth = 0.15

opacity = 0.4
fig,ax = plt.subplots()

# set height of bar
barsComputeCA = [973.4,	916.1,	862.2]
barsComputePAs = [977,	974.8,	967.3]
 
# Set position of bar on X axis
r1 = np.arange(len(barsComputeCA))
r2 = [x + barWidth for x in r1]
 
opacity = 0.5
 
# Make the plot
ax.bar(r1, barsComputeCA, alpha=opacity, color='r', width=barWidth, label='computeCA', hatch='x')
ax.bar(r2, barsComputePAs, alpha=opacity, color='b', width=barWidth, label='computePAs', hatch='.')
 
# Add xticks on the middle of the group bars
ax.set_ylabel('Throughput (tps)')
ax.set_xlabel('Number of Peers')
ax.set_ylim(200,1200)
#=============================================================================

plt.xticks([r + barWidth for r in range(len(barsComputeCA))], ['4', '8', '12'])

ax.legend(loc='upper center', bbox_to_anchor=(0.15, 1.0), ncol=1, fontsize=24, frameon=False, shadow=True)
 
# Create legend & Show graphic

plt.show()

